Quantum Entanglement Phase Transitions and Computational Complexity: Insights from Ising Models

In this paper, we construct 2-dimensional bipartite cluster states and perform single-qubit measurements on the bulk qubits. We explore the entanglement scaling of the unmeasured 1-dimensional boundary state and show that under certain conditions, the boundary state can undergo a volume-law to an area-law entanglement transition driven by variations in the measurement angle. We bridge this boundary state entanglement transition and the measurement-induced phase transition in the non-unitary 1+1-dimensional circuit via the transfer matrix method. We also explore the application of this entanglement transition on the computational complexity problems. Specifically, we establish a relation between the boundary state entanglement transition and the sampling complexity of the bipartite $2$d cluster state, which is directly related to the computational complexity of the corresponding Ising partition function with complex parameters. By examining the boundary state entanglement scaling, we numerically identify the parameter regime for which the $2$d quantum state can be efficiently sampled, which indicates that the Ising partition function can be evaluated efficiently in such a region.

==> clean.sh <==
#!/bin/bash

# Create output directories (avoid errors if they already exist)
mkdir -p file_in_use
mkdir -p file_not_in_use

# Loop through all items in the current directory
for file in *
do
    # Skip directories
    if [ -d "$file" ]; then
        continue
    fi

    # Skip any .log files
    if [[ "$file" == *.log ]]; then
        continue
    fi

    # Now check if the file is considered an image by extension
    case "$file" in
        *.jpg|*.jpeg|*.png|*.gif|*.pdf)
            # Count how many times this filename appears in the log files
            usage_count=$(grep -c "$file" ./*.log 2>/dev/null)
            
            # If usage_count > 0, treat it as "in use"
            if [ "$usage_count" -gt 0 ]; then
                echo "File '$file' is in use."
                mv "$file" "file_in_use/$file"
            else
                echo "File '$file' is not in use."
                mv "$file" "file_not_in_use/$file"
            fi
            ;;
        *)
            # If the file doesn't match any image extension, do nothing
            # (skip non-image files)
            :
            ;;
    esac
done

